A decade of joint MOJAVE-Fermi AGN monitoring: localisation of the gamma-ray emission region

Within the MOJAVE VLBA program (Monitoring of Jets in AGN with VLBA Experiments), we have accumulated observational data at 15 GHz for hundreds of jets in $\gamma$-ray bright active galactic nuclei since the beginning of the Fermi scientific observations in August 2008. We investigated a time delay between the flux density of AGN parsec-scale radio emission at 15 GHz and 0.1$-$300 GeV Fermi LAT photon flux, taken from constructed light curves using weekly and adaptive binning. The correlation analysis shows that radio is lagging $\gamma$-ray radiation by up to 8 months in the observer's frame, while in the source frame, the typical delay is about 2-3 months. If the jet radio emission, excluding the opaque core, is considered, significant correlation is found at greater time lags. We supplement these results with VLBI kinematics and core shift data to conclude that the dominant high-energy production zone is typically located at a distance of several parsecs from the central nucleus. We also found that quasars have on average more significant correlation peak, more distant $\gamma$-ray emission region from the central engine and shorter variability time scale compared to those of BL Lacertae objects.

==> anc/ReadMe.txt <==
J/MNRAS/xxx/xxxx    MOJAVE--Fermi: gamma-ray emission region in AGN (Kramarenko+, 2021)
=============================================================================================
A decade of joint MOJAVE--Fermi AGN monitoring: localisation of the gamma-ray emission region
      I. G. Kramarenko, A. B. Pushkarev, Y. Y. Kovalev,
      M. L. Lister, T. Hovatta, T. Savolainen
      <Monthly Notices of the Royal Astronomical Society. xxx, xxxx-xxxx (2021)>
      =2021MNRAS...xxx..xxxxP
=============================================================================================
Keywords: galaxies: active -
          galaxies: nuclei -
          galaxies: jets -
          gamma-rays: galaxies -
          radio continuum: galaxies.

Abstract:
    Within the MOJAVE VLBA program (Monitoring of Jets in AGN with VLBA Experiments), we have
    accumulated observational data at 15 GHz for hundreds of jets in gamma-ray bright active 
    galactic nuclei since the beginning of the Fermi scientific observations in August 2008. 
    We investigated a time delay between the flux density of AGN parsec-scale radio emission 
    at 15 GHz and 0.1--300 GeV Fermi LAT photon flux, taken from constructed light curves    
    using weekly and adaptive binning. The correlation analysis shows that radio is lagging  
    gamma-ray radiation by up to 8 months in the observer’s frame, while in the source frame,
    the typical delay is about 2-3 months. If the jet radio emission, excluding the opaque   
    core, is considered, significant correlation is found at greater time lags. We supplement
    these results with VLBI kinematics and core shift data to conclude that the dominant     
    high-energy production zone is typically located at a distance of several parsecs from   
    the central nucleus. We also found that quasars have on average more significant         
    correlation peak, more distant gamma-ray emission region from the central engine and     
    shorter variability time scale compared to those of BL Lacertae objects.

File Summary:
--------------------------------------------------------------------------------
 File name   Lrecl   Records   Explanations
--------------------------------------------------------------------------------
ReadMe          93         .   This file
table1.dat      67       331   Source sample
--------------------------------------------------------------------------------

Byte-by-byte description of file: table1.dat
--------------------------------------------------------------------------------
Bytes  Format Units Label       Explanations
--------------------------------------------------------------------------------
1-  8  A8     ---   B1950       B1950 name
10-21  A12    ---   Fermi name  Fermi 4FGL name
23-25  F3.0   ---   N           Number of radio epochs
   27  A1     ---   Opt.        Optical classification (1)
29-34  F1.4   ---   z           Redshift
36-41  F2.4   c     beta-app    Maximum apparent jet speed
45-49  F2.4   c     e_beta-app  Uncertainty in apparent jet speed
--------------------------------------------------------------------------------
Note (1): Q – quasar, B – BL Lac, G – radio galaxy,
          N – narrow-line Seyfert 1, U – unknown spectral class
--------------------------------------------------------------------------------

Acknowledgements: Ivan Kramarenko, <im.kramarenko(at)gmail.com>

================================================================================
(End)                Ivan Kramarenko [MIPT, Russia]              27-Sept-2021


==> anc/table1.dat <==
# Authors: I. G. Kramarenko, A. B. Pushkarev, Y. Y. Kovalev,
#          M. L. Lister, T. Hovatta, T. Savolainen
# Table 1: Source sample
# =================================================================
# Byte-by-byte description of file: table1.dat
# -----------------------------------------------------------------
# Bytes  Format Units Label       Explanations
# -----------------------------------------------------------------
# 1-  8  A8     ---   B1950       B1950 name
# 10-21  A12    ---   Fermi name  Fermi 4FGL name
# 23-25  F3.0   ---   N           Number of radio epochs
#    27  A1     ---   Opt.        Optical classification (1)
# 29-34  F1.4   ---   z           Redshift
# 36-41  F2.4   c     beta-app    Maximum apparent jet speed
# 45-49  F2.4   c     e_beta-app  Uncertainty in apparent jet speed
# -----------------------------------------------------------------
# Note (1): Q – quasar, B – BL Lac, G – radio galaxy,
#           N – narrow-line Seyfert 1, U – unknown spectral class
# -----------------------------------------------------------------
0003+380 J0005.9+3824 10  Q 0.229  4.61   0.36  
0003-066 J0006.3-0620 16  B 0.347  7.31   0.33  
0006+061 J0009.1+0628 5   B  
0010+405 J0013.6+4051 12  Q 0.256  6.92   0.64  
0011+189 J0014.1+1910 8   B 0.477  4.54   0.46  
0015-054 J0017.5-0514 8   Q 0.226  0.72   0.28  
0016+731 J0019.6+7327 7   Q 1.781  7.48   0.50  
0019+058 J0022.5+0608 7   B  
0041+341 J0043.8+3425 7   Q 0.966  4.7    3.1   
0048-071 J0051.1-0648 5   Q 1.975  13.0   10.0  
0048-097 J0050.7-0929 10  B 0.635  
0055+300 J0057.7+3023 6   G 0.0165 0.054  0.012 
0106+013 J0108.6+0134 11  Q 2.11   25.6   1.8   
0109+224 J0112.1+2245 20  B 0.265  0.179  0.068 
0110+318 J0112.8+3208 9   Q 0.603  18.8   1.0   
0111+021 J0113.7+0225 7   B 0.047  0.39   0.21  
0113-118 J0116.0-1136 6   Q 0.671  15.7   1.5   
0116-219 J0118.9-2141 8   Q 1.165  1.59   0.99  
0118-272 J0120.4-2701 5   B  
0130-171 J0132.7-1654 7   Q 1.02   28.5   3.0   
0133+476 J0137.0+4751 14  Q 0.859  16.54  0.56  
0138-097 J0141.4-0928 10  B 0.733  24.12  0.97  
0141+268 J0144.6+2705 6   B  
0142-278 J0145.0-2732 8   Q 1.148  0.74   0.48  
0149+218 J0152.2+2206 7   Q 1.32   14.26  0.72  
0151+081 J0153.9+0823 10  B 0.681  1.38   0.22  
0200+304 J0203.7+3042 12  B 0.761  15.4   1.3   
0202+149 J0204.8+1513 25  Q 0.405  15.88  0.75  
0202+319 J0205.2+3212 6   Q 1.466  10.5   1.0   
0202-172 J0205.0-1700 5   Q 1.739  19.6   4.4   
0203-120 J0206.4-1151 7   Q 1.663  12.3   2.3   
0208+106 J0211.2+1051 8   B 0.2    5.9    3.6   
0212+735 J0217.4+7352 8   Q 2.367  6.48   0.33  
0214+083 J0217.2+0837 14  B 0.085  10.47  0.97  
0215+015 J0217.8+0144 15  Q 1.715  25.0   1.8   
0219+428 J0222.6+4302 21  B 0.34   11.46  0.79  
0229+131 J0231.8+1322 7   Q 2.059  14.0   1.2   
0234+285 J0237.8+2848 12  Q 1.206  24.6   1.4   
0235+164 J0238.6+1637 12  Q 0.94   
0238+711 J0243.4+7119 15  B  
0239+843 J0250.6+8435 6   U  
0250+320 J0253.5+3216 11  Q 0.859  16.1   2.1   
0250-225 J0252.8-2219 12  Q 1.419  3.52   0.45  
0256+075 J0259.4+0746 8   Q 0.893  11.6   1.2   
0301-243 J0303.4-2407 6   B 0.266  2.29   0.51  
0305+039 J0308.4+0407 10  G 0.029  0.122  0.075 
0306+102 J0309.0+1029 14  Q 0.862  11.7   2.5   
0307+380 J0310.9+3815 8   Q 0.816  
0309+411 J0312.9+4119 17  G 0.136  0.290  0.023 
0313+411 J0316.8+4120 8   B 0.019  0.278  0.080 
0316+413 J0319.8+4130 36  G 0.0176 0.409  0.046 
0321+340 J0324.8+3412 16  N 0.061  9.05   0.32  
0333+321 J0336.4+3224 22  Q 1.259  13.13  0.16  
0336-019 J0339.5-0146 17  Q 0.852  24.5   1.6   
0346+800 J0354.7+8009 5   B  
0347-211 J0349.8-2103 7   Q 2.943  5.2    3.5   
0400+258 J0403.3+2601 7   Q 2.11   11.74  0.80  
0403-132 J0405.6-1308 11  Q 0.571  20.75  0.87  
0414-189 J0416.5-1852 12  Q 1.536  
0420-014 J0423.3-0120 20  Q 0.916  5.73   0.51  
0422+004 J0424.7+0036 14  B 0.268  0.74   0.16  
0430+052 J0433.0+0522 91  G 0.033  6.28   0.12  
0430+289 J0433.6+2905 8   B  
0440-003 J0442.6-0017 9   Q 0.845  0.62   0.12  
0446+112 J0449.1+1121 7   Q 2.152  6.48   0.76  
0451-282 J0453.1-2806 6   Q 2.559  16.0   25.0  
0454-234 J0457.0-2324 13  Q 1.003  15.4   2.6   
0458-020 J0501.2-0158 9   Q 2.285  6.0    1.5   
0502+049 J0505.3+0459 9   Q 0.954  9.4    1.1   
0506+056 J0509.4+0542 18  B 0.337  1.19   0.57  
0507+179 J0510.0+1800 11  Q 0.416  5.04   0.29  
0528+134 J0530.9+1332 29  Q 2.07   18.41  0.24  
0529+075 J0532.6+0732 7   Q 1.254  22.8   2.1   
0539-057 J0541.6-0541 6   Q 0.838  13.8   2.1   
0603+476 J0607.4+4739 15  B  
0605-085 J0608.0-0835 11  Q 0.87   32.0   5.1   
0605-153 J0608.1-1521 6   Q 1.094  4.04   0.94  
0609+413 J0612.8+4122 8   B  
0613+570 J0617.2+5701 11  B  
0615-172 J0617.7-1715 5   B 0.098  0.15   0.13  
0621+446 J0625.3+4439 9   B  
0627-199 J0629.3-1959 6   B  
0650+453 J0654.4+4514 10  Q 0.928  4.34   0.82  
0650+507 J0654.3+5042 11  Q 1.253  2.61   0.35  
0708+506 J0712.7+5033 7   B 0.502  2.4    1.4   
0710+196 J0713.8+1935 10  Q 0.54   
0716+332 J0719.3+3307 10  Q 0.779  0.91   0.28  
0716+714 J0721.9+7120 59  B 0.127  18.64  0.53  
0722+145 J0725.2+1425 15  Q 1.038  1.4    1.9   
0730+504 J0734.0+5021 11  Q 0.72   16.64  0.77  
0735+178 J0738.1+1742 10  B  
0736+017 J0739.2+0137 17  Q 0.189  11.9   0.29  
0738+548 J0742.6+5443 6   Q 0.723  1.7    1.0   
0745+241 J0748.6+2400 6   Q 0.409  6.3    0.7   
0748+126 J0750.8+1229 15  Q 0.889  14.83  0.94  
0749+540 J0753.0+5353 6   B  
0754+100 J0757.1+0956 15  B 0.266  14.4   1.2   
0804+499 J0808.5+4950 8   Q 1.436  1.02   0.26  
0804-055 J0807.1-0541 6   B  
0805-077 J0808.2-0751 18  Q 1.837  41.5   5.6   
0806+524 J0809.8+5218 19  B 0.137  2.42   0.29  
0808+019 J0811.4+0146 10  B 1.148  13.7   0.9   
0810+646 J0814.6+6430 6   B 0.239  
0814+425 J0818.2+4222 15  B  
0815-094 J0817.8-0934 10  B  
0821+394 J0824.9+3915 5   Q 1.216  8.74   0.80  
0823+033 J0825.8+0309 15  B 0.505  12.27  0.72  
0827+243 J0830.8+2410 17  Q 0.94   19.8   1.3   
0829+046 J0831.8+0429 16  B 0.174  10.20  0.41  
0834-201 J0836.5-2026 8   Q 2.752  7.19   0.86  
0836+182 J0839.4+1803 6   B  
0836+710 J0841.3+7053 25  Q 2.219  21.51  0.67  
0837+012 J0839.8+0105 6   Q 1.123  14.8   1.6   
0838+133 J0840.8+1317 15  Q 0.68   10.65  0.39  
0845-068 J0847.9-0702 7   B  
0846+513 J0850.0+5108 16  N 0.584  6.58   0.75  
0847-120 J0850.1-1212 11  Q 0.566  6.4    1.6   
0851+202 J0854.8+2006 85  B 0.306  15.14  0.43  
0854-108 J0856.6-1105 11  B  
0859+210 J0902.4+2051 6   B 1.522  23.5   7.3   
0903-088 J0906.3-0905 5   B  
0906+015 J0909.1+0121 21  Q 1.024  21.34  0.32  
0910-208 J0912.9-2102 7   Q 0.198  
0912+297 J0915.9+2933 6   B  
0916+864 J0930.3+8612 5   B  
0917+449 J0920.9+4441 8   Q 2.188  12.9   2.1   
0917+624 J0921.6+6216 18  Q 1.447  13.3   1.5   
0922+316 J0925.7+3126 6   B 0.237  3.02   0.41  
0925+504 J0929.3+5014 18  B 0.37   7.09   0.42  
0938-133 J0940.9-1335 7   Q 0.551  0.6    1.8   
0939-077 J0942.3-0800 7   B  
0945+408 J0949.0+4038 25  Q 1.25   19.7   1.1   
0946+006 J0948.9+0022 25  N 0.584  10.3   1.1   
0953+254 J0956.7+2516 11  Q 0.708  9.94   0.25  
0954+658 J0958.7+6534 25  B 0.369  14.8   1.4   
0955+476 J0958.0+4728 13  Q 1.884  7.25   0.80  
1011+496 J1015.0+4926 13  B 0.212  1.14   0.15  
1013+054 J1016.0+0512 11  Q 1.702  3.97   0.96  
1015+359 J1018.4+3540 7   Q 1.229  34.2   2.3   
1027+749 J1031.1+7442 12  Q 0.122  7.36   0.29  
1030+415 J1033.1+4115 6   Q 1.118  0.10   0.63  
1030+611 J1033.9+6050 14  Q 1.408  14.4   2.5   
1034-293 J1037.4-2933 8   Q 0.312  7.19   0.69  
1040+244 J1043.2+2408 10  Q 0.559  7.3    1.1   
1044+719 J1048.4+7143 11  Q 1.15   4.3    1.4   
1055+018 J1058.4+0133 12  Q 0.893  6.61   0.58  
1055+567 J1058.6+5627 12  B 0.143  0.76   0.13  
1101+384 J1104.4+3812 36  B 0.031  0.200  0.027 
1118-056 J1121.4-0553 12  Q 1.297  10.1   4.3   
1124-186 J1127.0-1857 11  Q 1.048  8.3    1.0   
1127-145 J1129.8-1447 12  Q 1.184  19.8   4.1   
1128+385 J1131.0+3815 7   Q 1.741  4.66   0.83  
1128-047 J1131.4-0504 10  G 0.266  4.4    4.0   
1133+704 J1136.4+7009 7   B 0.045  0.832  0.095 
1139+160 J1142.0+1548 7   B 0.299  7.3    1.1   
1142+198 J1144.9+1937 10  G 0.022  0.125  0.051 
1144+402 J1146.9+3958 8   Q 1.088  1.42   0.79  
1145-071 J1147.8-0724 6   Q 1.342  13.0   2.8   
1147+245 J1150.4+2418 7   B 0.209  2.29   0.24  
1150+497 J1153.4+4931 14  Q 0.334  17.5   2.0   
1150+812 J1153.0+8056 23  Q 1.25   9.27   0.21  
1151+408 J1154.0+4037 6   Q 0.916  9.3    1.5   
1156+295 J1159.5+2914 24  Q 0.725  24.6   2.0   
1200+608 J1203.1+6031 6   B 0.065  0.100  0.036 
1202-262 J1205.7-2635 6   Q 0.786  10.7   3.3   
1206+416 J1209.4+4118 8   B 1.381  3.2    1.7   
1213-172 J1215.8-1733 8   U  
1215+303 J1217.9+3007 13  B 0.129  0.67   0.17  
1219+044 J1222.5+0414 10  N 0.966  0.70   0.95  
1219+285 J1221.5+2814 17  B 0.102  8.20   0.56  
1222+216 J1224.9+2122 39  Q 0.433  21.8   1.3   
1224-132 J1226.8-1329 7   B 0.456  
1226+023 J1229.0+0202 65  Q 0.158  14.91  0.16  
1227+255 J1230.2+2517 9   B  
1228+126 J1230.8+1223 17  G 0.0044 0.0202 0.0020
1236+049 J1239.5+0443 11  Q 1.761  2.47   0.43  
1236+077 J1239.4+0728 8   Q 0.4    2.7    2.7   
1244-255 J1246.7-2548 11  Q 0.633  3.5    2.5   
1246+586 J1248.3+5820 10  B  
1250+532 J1253.2+5301 13  B  
1253-055 J1256.1-0547 46  Q 0.536  20.50  0.82  
1300+248 J1303.0+2434 8   B 0.993  
1307+121 J1309.7+1153 12  B  
1308+326 J1310.5+3221 54  Q 0.997  27.5   1.2   
1310+487 J1312.6+4828 12  Q 0.501  17.4   1.1   
1318+225 J1321.1+2216 10  Q 0.946  12.3   1.5   
1324+224 J1326.9+2210 8   Q 1.398  
1329-049 J1332.0-0509 9   Q 2.15   11.3   8.1   
1329-126 J1332.6-1256 5   Q 1.492  
1334-127 J1337.6-1257 20  Q 0.539  21.9   1.1   
1341-171 J1344.2-1723 15  Q 2.506  
1348+308 J1350.8+3033 7   Q 0.712  15.3   1.3   
1406-076 J1408.9-0751 16  Q 1.494  22.6   1.3   
1413+135 J1416.1+1320 6   B 0.247  1.75   0.15  
1417+385 J1419.5+3821 12  Q 1.831  15.4   3.0   
1418+546 J1419.8+5423 18  B 0.152  0.93   0.27  
1418-110 J1421.1-1120 6   U  
1420+326 J1422.3+3223 8   Q 0.681  19.7   2.1   
1424+240 J1427.0+2348 11  B 0.605  2.83   0.89  
1441+252 J1443.9+2501 7   Q 0.94   8.72   0.34  
1458+718 J1459.0+7140 9   Q 0.904  6.89   0.31  
1502+036 J1505.0+0326 15  N 0.408  0.09   0.23  
1502+106 J1504.4+1029 17  Q 1.838  18.2   1.1   
1510-089 J1512.8-0906 55  Q 0.36   28.1   1.4   
1514+004 J1516.5+0015 9   G 0.052  0.45   0.10  
1514+197 J1516.9+1934 6   B  
1514-241 J1517.7-2422 19  B 0.049  6.23   0.26  
1515-273 J1518.0-2731 6   B 0.129  0.73   0.18  
1519-273 J1522.6-2730 6   B 1.297  0.32   0.26  
1520+319 J1522.1+3144 15  Q 1.485  1.8    1.3   
1529-131 J1532.7-1319 6   U  
1532+016 J1534.8+0131 9   Q 1.425  6.72   0.46  
1537+279 J1539.6+2743 6   Q 2.191  6.6    3.0   
1538+149 J1540.7+1449 9   B 0.606  8.73   0.96  
1541+050 J1543.6+0452 7   G 0.04   1.541  0.066 
1542+616 J1543.0+6130 10  B 0.507  1.75   0.82  
1546+027 J1549.5+0236 31  Q 0.414  12.63  0.35  
1548+056 J1550.7+0528 8   Q 1.417  11.6   1.7   
1549+089 J1552.0+0850 7   B  
1551+130 J1553.6+1257 22  Q 1.309  14.03  0.91  
1553+113 J1555.7+1111 20  B 0.49   
1557+565 J1558.8+5625 5   B  
1603+573 J1604.6+5714 8   Q 0.72   22.0   2.8   
1604+159 J1607.0+1550 6   Q 0.496  2.09   0.41  
1606+106 J1608.7+1029 8   Q 1.232  17.97  0.91  
1611+343 J1613.6+3411 15  Q 1.4    31.1   1.9   
1622-253 J1625.7-2527 10  Q 0.786  1.2    3.5   
1622-297 J1626.0-2950 8   Q 0.815  12.0   1.4   
1623+569 J1624.6+5651 5   B  
1633+382 J1635.2+3808 37  Q 1.814  30.8   2.0   
1636+473 J1637.7+4717 6   Q 0.735  9.70   0.36  
1637+574 J1638.1+5721 28  Q 0.751  11.15  0.50  
1637+826 J1630.6+8234 11  G 0.024  0.1469 0.0065
1638+118 J1640.9+1143 7   G 0.08   0.29   0.12  
1638+398 J1640.4+3945 24  Q 1.672  16.6   1.6   
1641+399 J1642.9+3948 48  Q 0.593  19.37  0.52  
1652+398 J1653.8+3945 14  B 0.034  0.89   0.17  
1656+482 J1657.7+4808 5   B 1.669  19.3   2.2   
1700+685 J1700.0+6830 13  Q 0.301  11.53  0.55  
1708+433 J1709.7+4318 7   Q 1.027  5.4    1.7   
1716+686 J1716.1+6836 18  Q 0.777  17.95  0.86  
1717+178 J1719.2+1745 20  B 0.137  3.68   0.32  
1722+401 J1724.2+4005 5   Q 1.049  33.1   3.2   
1725+044 J1728.4+0427 13  Q 0.293  10.78  0.21  
1725+123 J1728.0+1216 9   Q 0.586  2.01   0.50  
1726+455 J1727.4+4530 7   Q 0.715  2.20   0.31  
1727+502 J1728.3+5013 9   B 0.055  0.31   0.10  
1730-130 J1733.0-1305 34  Q 0.902  27.9   1.5   
1732+389 J1734.3+3858 6   Q 0.975  12.6   1.8   
1738+476 J1740.0+4737 8   B  
1738+499 J1739.5+4955 5   Q 1.545  11.8   4.1   
1739+522 J1740.5+5211 9   Q 1.379  
1741+196 J1744.0+1935 7   B 0.084  0.50   0.16  
1741-038 J1744.2-0353 6   Q 1.054  
1742-078 J1745.4-0753 8   B  
1749+096 J1751.5+0938 34  B 0.322  6.85   0.72  
1749+701 J1748.6+7005 15  B 0.77   3.71   0.41  
1751+288 J1753.7+2847 6   Q 1.118  4.03   0.37  
1800+440 J1801.5+4404 10  Q 0.663  16.8   1.4   
1803+784 J1800.6+7828 20  B 0.683  9.13   0.87  
1807+698 J1806.8+6949 10  B 0.051  0.086  0.011 
1811+062 J1813.6+0614 8   B  
1823+568 J1824.1+5651 15  B 0.664  21.9   1.8   
1827+133 J1830.0+1324 7   B  
1828+487 J1829.5+4845 25  Q 0.692  15.5   1.2   
1842+681 J1842.3+6810 10  Q 0.472  31.4   3.0   
1846+322 J1848.4+3217 11  Q 0.8    4.3    1.2   
1846+326 J1848.5+3243 8   U  
1849+670 J1849.2+6705 14  Q 0.657  22.1   1.2   
1851+488 J1852.4+4856 7   Q 1.25   5.1    1.3   
1902+556 J1903.2+5540 9   B  
1908-201 J1911.2-2006 9   Q 1.119  4.4    1.2   
1914-194 J1917.7-1921 8   B 0.137  1.22   0.77  
1920-211 J1923.5-2104 7   Q 1.136  11.6   1.2   
1921-293 J1924.8-2914 7   Q 0.353  6.96   0.92  
1926+611 J1927.5+6117 7   B  
1936-155 J1939.5-1525 5   Q 1.657  5.37   0.59  
1944+838 J1937.0+8354 6   U  
1951-115 J1954.6-1122 10  Q 0.683  7.08   0.67  
1954+513 J1955.4+5132 12  Q 1.223  15.78  0.95  
1958-179 J2000.9-1748 13  Q 0.652  1.32   0.66  
1959+650 J2000.0+6508 7   B 0.047  
2007+777 J2005.5+7752 9   B 0.342  0.243  0.065 
2008-159 J2011.6-1546 7   Q 1.18   5.36   0.87  
2012-017 J2015.2-0137 6   B  
2013-092 J2016.3-0903 6   B  
2022-077 J2025.6-0735 14  Q 1.388  19.26  0.98  
2023+760 J2022.5+7612 5   B 0.594  9.4    2.0   
2027-065 J2030.2-0620 6   Q 0.671  9.0    1.3   
2029+121 J2032.0+1219 7   Q 1.213  11.4   2.1   
2032+107 J2035.4+1056 5   Q 0.601  0.285  0.062 
2047+039 J2050.0+0408 6   B  
2113+293 J2115.4+2932 5   Q 1.514  6.19   0.73  
2115+000 J2118.0+0019 5   N 0.463  
2121+053 J2123.6+0535 26  Q 1.941  35.1   6.2   
2131-021 J2134.2-0154 11  Q 1.283  19.9   2.6   
2134+004 J2136.2+0032 8   Q 1.94   5.00   0.29  
2141+175 J2143.5+1743 14  Q 0.211  2.11   0.30  
2144+092 J2147.1+0931 6   Q 1.113  2.42   0.80  
2145+067 J2148.6+0652 9   Q 0.999  3.11   0.20  
2155+312 J2157.5+3127 6   Q 1.488  
2155-152 J2158.1-1501 32  Q 0.672  18.2   1.9   
2157+102 J2200.3+1029 6   G 0.172  4.76   0.88  
2157+213 J2200.1+2138 5   B  
2200+420 J2202.7+4216 122 B 0.069  10.0   0.86  
2201+171 J2203.4+1725 13  Q 1.076  18.6   1.2   
2209+236 J2212.0+2356 9   Q 1.125  1.24   0.43  
2210+277 J2212.6+2800 5   B  
2216+178 J2219.2+1806 7   Q 1.071  3.76   0.66  
2216-038 J2219.2-0342 10  Q 0.901  6.75   0.70  
2223+210 J2225.6+2120 5   Q 1.959  26.3   2.2   
2223-052 J2225.7-0457 11  Q 1.404  17.7   3.1   
2227-088 J2229.7-0832 16  Q 1.56   11.0   2.5   
2230+114 J2232.6+1143 31  Q 1.037  20.0   1.0   
2233-148 J2236.5-1433 12  B  
2234+282 J2236.3+2828 17  B 0.79   0.58   0.53  
2241+406 J2244.2+4057 6   Q 1.171  14.1   2.9   
2247-283 J2250.7-2806 11  Q 0.525  19.2   1.6   
2251+158 J2253.9+1609 73  Q 0.859  17.0   1.1   
2254+074 J2257.5+0748 8   B 0.191  0.546  0.056 
2255-282 J2258.1-2759 7   Q 0.927  4.10   0.37  
2258-022 J2301.0-0158 7   Q 0.777  15.4   1.5   
2308+341 J2311.0+3425 7   Q 1.817  
2319+317 J2321.9+3204 10  Q 1.489  11.9   1.1   
2320-035 J2323.5-0317 11  Q 1.411  30.6   1.5   
2325+093 J2327.5+0939 6   Q 1.841  5.35   0.71  
2331+073 J2334.2+0736 12  Q 0.401  7.90   0.53  
2342-161 J2345.2-1555 12  Q 0.621  7.4    1.2   
2345-167 J2348.0-1630 23  Q 0.576  11.46  0.75  
2351+456 J2354.6+4554 15  Q 1.986  26.3   2.2   
2353+816 J2354.9+8151 7   B 1.344  

